Regular closedness off the real axis for root closures of bounded-height integer polynomials

For each integer $h\ge1$, let $Z_h$ be the closure in the complex plane of the roots of nonzero integer polynomials whose coefficients have absolute value at most $h$, with no degree restriction. We prove that $Z_h$ is regular closed off the real axis: every non-real point of $Z_h$ is a limit of interior points. The root-closure identification of Espigul\'e and Juher, for which we include a self-contained proof, shows that the same closure arises from monic polynomials and that outside the closed unit disc it is the connectedness locus of $h+1$ equally spaced collinear similarities. The main step proves that this locus is regular closed off the real axis; this was known for $h=1$ by Calegari, Koch and Walker, for $h\ge19$, and inside an explicit lens. The symmetry $z\mapsto1/z$ then gives the full-plane statement. The proof adapts the method of traps of Calegari, Koch and Walker, using a neighboring-piece criterion, short chains through consecutive digits, and Rouch\'e's theorem. We also classify the convex attractors.

==> anc/reproducibility/figures/generate_linked_translate_m3.py <==
#!/usr/bin/env python3
r"""Numerically illustrate the stable linked translate for K(c_0,3).

Usage: python figures/generate_linked_translate_m3.py [--depth D] [--path-depth D2]

Exact definitions and proofs. c_0 is the upper-half-plane root of
P(c)=c^4-2c^3+2c^2+2c-2; w=1/2-3i/50. Appendix B proves root isolation,
irrational direction and clearance of the support-gap disc using rational
arithmetic. Its finite checks are independently repeated by
scripts/verify_worked_example_exact.py (Python standard library only).
This rendering script is not that checker.

Numerical construction. The marked points are evaluated using finite support
sums and a floating-point approximation to c_0. All 3^D depth-D prefixes are
enumerated and evaluated numerically. The geometric tail formula is evaluated
in floating point. Filled hulls and a filled d=0.035 neighborhood Q_num are
approximated on a raster of cell size 0.004. Q_num is not identified with the
Jordan disc Q in Proposition 4.1. The sampled paths are shortest paths in a
10-nearest-neighbor graph; their crossings are computed in floating point.
Their endpoints approximate the analytically defined support points.

The JSON output reports numerical diagnostics, not rigorous enclosures,
clearance certificates or finite-depth interior certificates. The manuscript
proves interior membership of the realized parameters only for all sufficiently
large depths; this renderer does not compute that threshold. The separate
exact-arithmetic checker does not compute it either.

Panel (a) shows the sets, support gap, access segments and numerical paths;
panel (b) enlarges the crossing. Labels use Matplotlib's Computer Modern fonts.
"""
from __future__ import annotations
import argparse
import hashlib
import json
import os
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import patheffects
from matplotlib.patches import Circle, FancyArrowPatch, Patch, Rectangle
from matplotlib.lines import Line2D
from matplotlib.ticker import FixedLocator, FuncFormatter
from scipy import ndimage
from scipy.spatial import cKDTree
from scipy.sparse import coo_matrix
from scipy.sparse.csgraph import dijkstra, connected_components

try:  # take \partial from Computer Modern, like every other glyph in the figure
    from matplotlib import _mathtext_data
    _mathtext_data.latex_to_bakoma.setdefault(r'\partial', ('cmmi10', 64))
except (ImportError, AttributeError):
    pass  # otherwise Matplotlib draws \partial from STIX

HERE = Path(__file__).resolve().parent
MANUSCRIPT_FIGURES = HERE.parents[2] / 'figures'
# One hue per set: light fill, medium boundary and access segments, dark path.
# Everything belonging to X + w is dashed, so the two families also differ in
# grayscale; the three fills differ in lightness (overlap darkest).
FILL_X = '#bddbe5'        # X minus (X + w)
FILL_XW = '#fce5d2'       # (X + w) minus X
FILL_BOTH = '#c9c0bc'     # X and X + w
TEAL = '#1d6f82'          # boundary of Q; p_-, p_+ and their access segments
TEAL_DARK = '#12495a'     # gamma
ORANGE = '#c25a1c'        # boundary of Q + w; q_-, q_+ and their access segments
ORANGE_DARK = '#963f0e'   # lambda
INK = '#22292f'
AXIS_GREY = '#5f6870'
DASHED = (0, (3.0, 1.6))      # boundary of Q + w, access segments of q_-, q_+
LONG_DASHED = (0, (4.2, 1.8))  # lambda

N_DIGITS = 3
POLY = np.array([1.0, -2.0, 2.0, 2.0, -2.0])     # c^4 - 2c^3 + 2c^2 + 2c - 2
H_PARAM = 0.06
D_NBHD = 0.035
RES = 0.004


def atomic_save(fig, path, **kwargs):
    temp = path.with_name(path.stem + '.new' + path.suffix)
    fig.savefig(temp, **kwargs)
    with temp.open('rb') as f:
        os.fsync(f.fileno())
    os.replace(temp, path)


def root_c0():
    c = [z for z in np.roots(POLY) if z.imag > 0][0]
    for _ in range(80):
        c = c - np.polyval(POLY, c) / np.polyval(np.polyder(POLY), c)
    return complex(c)


def sample_attractor(c, depth):
    pts = np.zeros(1, dtype=complex)
    digits = np.arange(N_DIGITS)
    for k in range(depth):
        pts = (pts[:, None] + digits * c ** (-k)).ravel()
    return pts


def numerical_marked_points(c, terms=400):
    ck = c ** (-np.arange(terms))
    forced_top = sum((2 if ck[k].imag > 0 else 0) * ck[k] for k in range(1, terms))
    top = [j + forced_top for j in range(N_DIGITS)]
    rightmost = sum((2 if ck[k].real > 0 else 0) * ck[k] for k in range(terms))
    return top, rightmost


def raster_fields(pts, xmin, xmax, ymin, ymax, res, d):
    nx = int(np.ceil((xmax - xmin) / res)) + 1
    ny = int(np.ceil((ymax - ymin) / res)) + 1
    ix = np.clip(((pts.real - xmin) / res).round().astype(int), 0, nx - 1)
    iy = np.clip(((pts.imag - ymin) / res).round().astype(int), 0, ny - 1)
    occ = np.zeros((ny, nx), bool)
    occ[iy, ix] = True
    # Close sub-resolution gaps and fill raster holes: an illustration of X.
    occ = ndimage.binary_closing(occ, iterations=1)
    hull = ndimage.binary_fill_holes(occ)
    dist = ndimage.distance_transform_edt(~hull) * res
    nbhd = ndimage.binary_fill_holes(dist <= d)
    xs = xmin + res * np.arange(nx)
    ys = ymin + res * np.arange(ny)
    return xs, ys, hull, nbhd


def shortest_path(pts, tree, graph, a, b):
    s = tree.query([a.real, a.imag])[1]
    t = tree.query([b.real, b.imag])[1]
    dist, pred = dijkstra(graph, indices=s, return_predecessors=True)
    path = [t]
    while path[-1] != s:
        path.append(pred[path[-1]])
    return pts[path[::-1]], float(dist[t])


def segment_crossings(g, l):
    out = []
    for i in range(len(g) - 1):
        a1, a2 = g[i], g[i + 1]
        d1 = a2 - a1
        for j in range(len(l) - 1):
            b1, b2 = l[j], l[j + 1]
            d2 = b2 - b1
            den = d1.real * d2.imag - d1.imag * d2.real
            if abs(den) < 1e-15:
                continue
            e = b1 - a1
            t = (e.real * d2.imag - e.imag * d2.real) / den
            u = (e.real * d1.imag - e.imag * d1.real) / den
            if 0 <= t <= 1 and 0 <= u <= 1:
                out.append(a1 + t * d1)
    return out


def draw_figure(xs, ys, hull, nbhd, w, x0, y0, top_points, qm, qp, r, rect, gamma, lam,
                crossings):
    """Panel (a): the whole construction.  Panel (b): the boxed window of (a)."""
    xmin, xmax, ymin, ytop = rect
    pm, pp = top_points[0], top_points[1]
    ymax = pm.imag
    # X + w on the raster of X: w is a whole number of cells.
    shift = (w.real / RES, -w.imag / RES)
    assert all(abs(s - round(s)) < 1e-6 for s in shift), 'w is not a raster vector'
    cols, rows = (int(round(s)) for s in shift)
    hull_w = np.zeros_like(hull)
    hull_w[:hull.shape[0] - rows, cols:] = hull[rows:, :hull.shape[1] - cols]
    matplotlib.rcParams.update({
        'font.family': 'serif', 'font.serif': ['cmr10'], 'mathtext.fontset': 'cm',
        'axes.formatter.use_mathtext': True, 'font.size': 8.5,
        'pdf.fonttype': 42, 'ps.fonttype': 42, 'axes.linewidth': 0.5,
    })
    win_a = (xmin - 0.10, xmax + 0.10, ymin - 0.10, ytop + 0.30)
    win_b = (-0.47, 1.13, -0.60, 0.50)
    # Both panels at the same height, filling the text width (14.8 cm).
    width, left, gap, right, bottom, top = 14.8, 0.95, 1.05, 0.10, 2.30, 0.42
    spans = [(win[1] - win[0], win[3] - win[2]) for win in (win_a, win_b)]
    height_ax = (width - left - gap - right) / sum(dx / dy for dx, dy in spans)
    wa, wb = (height_ax * dx / dy for dx, dy in spans)
    height = height_ax + bottom + top
    fig = plt.figure(figsize=(width / 2.54, height / 2.54), facecolor='white')
    axa = fig.add_axes([left / width, bottom / height, wa / width, height_ax / height])
    axb = fig.add_axes([(left + wa + gap) / width, bottom / height, wb / width,
                        height_ax / height])
    halo = [patheffects.withStroke(linewidth=2.6, foreground='white')]
    label = dict(zorder=14, path_effects=halo)

    def draw_sets(ax, lw):
        # X, then X + w over it, then the overlap over both: no seams between fills.
        for region, col, z in [(hull, FILL_X, 1), (hull_w, FILL_XW, 1.1),
                               (hull & hull_w, FILL_BOTH, 1.2)]:
            ax.contourf(xs, ys, region.astype(float), levels=[.5, 1.5], colors=[col],
                        zorder=z)
        ax.contour(xs, ys, nbhd.astype(float), levels=[.5], colors=[TEAL],
                   linewidths=lw, zorder=4)
        ax.contour(xs + w.real, ys + w.imag, nbhd.astype(float), levels=[.5],
                   colors=[ORANGE], linewidths=lw, linestyles=[DASHED], zorder=4.1)
        ax.add_patch(Circle((x0.real, x0.imag), 2 * y0, facecolor='none', edgecolor=INK,
                            linewidth=.6, linestyle=(0, (1, 1.3)), zorder=5))

    def access_segments(ax, points, y_end):
        for z, col, ls in zip(points, [TEAL, ORANGE, TEAL, ORANGE],
                              ['-', DASHED, '-', DASHED]):
            ax.plot([z.real, z.real], [z.imag, y_end], color=col, lw=.85, ls=ls,
                    zorder=7, solid_capstyle='butt')

    def marker(ax, z, kind, size):
        if kind == 'p':
            ax.plot([z.real], [z.imag], 'o', mfc='white', mec=TEAL, mew=1.0, ms=size,
                    zorder=12)
        else:
            ax.plot([z.real], [z.imag], 's', mfc='white', mec=ORANGE, mew=1.0,
                    ms=.9 * size, zorder=12)

    def arrow(ax, z0, z1, lw, size, col=INK, shrink=2.5):
        ax.add_patch(FancyArrowPatch((z0.real, z0.imag), (z1.real, z1.imag),
                                     arrowstyle='-|>', mutation_scale=size, color=col,
                                     lw=lw, shrinkA=shrink, shrinkB=shrink, zorder=11))

    def style_axes(ax, win, xticks, yticks):
        ax.set_xlim(win[0], win[1])
        ax.set_ylim(win[2], win[3])
        ax.set_aspect('equal', adjustable='box')
        ax.xaxis.set_major_locator(FixedLocator(xticks))
        ax.yaxis.set_major_locator(FixedLocator(yticks))
        fmt = FuncFormatter(lambda v, _: r'$%g$' % v)
        ax.xaxis.set_major_formatter(fmt)
        ax.yaxis.set_major_formatter(fmt)
        ax.tick_params(length=2.2, width=.5, pad=2, labelsize=7.5, colors=AXIS_GREY)
        for side in ['top', 'right']:
            ax.spines[side].set_visible(False)
        for side in ['bottom', 'left']:
            ax.spines[side].set_color('.6')

    # ---------------- panel (a): the whole construction
    draw_sets(axa, .6)
    axa.plot([xmin, xmax], [ymax, ymax], color=INK, lw=.5, ls=(0, (5, 3)), zorder=3)
    axa.add_patch(Rectangle((xmin, ymin), xmax - xmin, ytop - ymin, fc='none', ec=INK,
                            lw=.6, zorder=6))
    access_segments(axa, [pm, qm, pp, qp], ytop)
    axa.plot(gamma.real, gamma.imag, color=TEAL_DARK, lw=1.0, zorder=9,
             solid_capstyle='round', solid_joinstyle='round')
    axa.plot(lam.real, lam.imag, color=ORANGE_DARK, lw=1.0, ls=LONG_DASHED, zorder=9.1)
    for z, kind in [(pm, 'p'), (pp, 'p'), (qm, 'q'), (qp, 'q')]:
        marker(axa, z, kind, 4.0)
    for z in top_points[2:]:              # the third point of K on the line ell
        axa.plot([z.real], [z.imag], 'o', mfc='white', mec=INK, mew=.8, ms=3.2,
                 zorder=12)
    axa.plot([r.real], [r.imag], 'o', color=INK, ms=2.6, zorder=12)
    for z, s, col in [(pm, r'$p_{-}$', TEAL), (qm, r'$q_{-}$', ORANGE),
                      (pp, r'$p_{+}$', TEAL), (qp, r'$q_{+}$', ORANGE)]:
        axa.text(z.real, ytop + .06, s, color=col, fontsize=9, ha='center',
                 va='bottom', zorder=10)
    arrow(axa, pm, qm, lw=.7, size=6)
    arrow(axa, r, qp, lw=.7, size=6)
    axa.text((r.real + qp.real) / 2, (r.imag + qp.imag) / 2 + .08, r'$w$', fontsize=9,
             ha='center', va='bottom', color=INK, **label)
    axa.text(r.real - .06, r.imag + .04, r'$r$', fontsize=9, ha='right', va='center',
             color=INK, **label)
    axa.text(xmax - .07, ymin + .07, r'$R$', fontsize=9, ha='right', va='bottom',
             color=INK, zorder=12)
    axa.text(xmin + .07, ymax + .05, r'$\ell$', fontsize=9, ha='left', va='bottom',
             color=INK, zorder=12)
    axa.text(-0.04, -1.03, r'$X$', fontsize=9.5, ha='center', va='center',
             color=TEAL_DARK, **label)
    axa.text(2.97, -1.45, r'$X+w$', fontsize=9.5, ha='center', va='center',
             color=ORANGE_DARK, **label)
    bx0, bx1, by0, by1 = win_b
    axa.add_patch(Rectangle((bx0, by0), bx1 - bx0, by1 - by0, fc='none', ec=AXIS_GREY,
                            lw=.55, zorder=8))
    axa.text(bx1 + .04, by1, r'$\mathrm{(b)}$', fontsize=7.5, color=AXIS_GREY,
             ha='left', va='top', zorder=12)
    style_axes(axa, win_a, [-1, 0, 1, 2, 3], [-2, -1, 0])
    axa.set_xlabel(r'$\operatorname{Re} z$', labelpad=1.5, fontsize=8.5)
    axa.set_ylabel(r'$\operatorname{Im} z$', labelpad=1.5, fontsize=8.5)
    axa.text(0, 1.0, r'$\mathrm{(a)}$', transform=axa.transAxes, fontsize=9.5,
             ha='left', va='bottom', color=INK)

    # ---------------- panel (b): the gap, the disc and the two paths
    draw_sets(axb, .7)
    axb.plot([bx0, bx1], [ymax, ymax], color=INK, lw=.5, ls=(0, (5, 3)), zorder=3)
    access_segments(axb, [pm, qm, pp], by1 + 1)
    axb.plot(gamma.real, gamma.imag, color=TEAL_DARK, lw=1.45, zorder=9,
             solid_capstyle='round', solid_joinstyle='round')
    axb.plot(lam.real, lam.imag, color=ORANGE_DARK, lw=1.45, ls=LONG_DASHED,
             zorder=9.1)
    for z, kind in [(pm, 'p'), (pp, 'p'), (qm, 'q')]:
        marker(axb, z, kind, 5.0)
    axb.plot([x0.real], [x0.imag], 'o', color=INK, ms=2.2, zorder=12)
    for z in crossings:
        axb.plot([z.real], [z.imag], 'o', color=INK, ms=4.4, mec='white', mew=.8,
                 zorder=13)
    arrow(axb, pm, qm, lw=.8, size=7.5)
    axb.text(pm.real - .03, pm.imag + .03, r'$p_{-}$', color=TEAL, fontsize=9.5,
             ha='right', va='bottom', **label)
    axb.text(pp.real + .03, pp.imag + .03, r'$p_{+}$', color=TEAL, fontsize=9.5,
             ha='left', va='bottom', **label)
    axb.text(qm.real + .033, qm.imag + .004, r'$q_{-}$', color=ORANGE, fontsize=9.5,
             ha='left', va='center', **label)
    axb.text(x0.real - .013, x0.imag + .014, r'$x_0$', color=INK, fontsize=8.5,
             ha='right', va='bottom', **label)
    axb.text((pm.real + qm.real) / 2, (pm.imag + qm.imag) / 2 - .035, r'$w$',
             color=INK, fontsize=9.5, ha='center', va='top', **label)
    axb.text(x0.real + 1.44 * y0, x0.imag + 1.44 * y0 + .015,
             r'$\overline{B}(x_0,2y_0)$', color=INK, fontsize=8.5, ha='left',
             va='bottom', **label)
    axb.text(bx0 + .025, ymax + .025, r'$\ell$', fontsize=9.5, ha='left', va='bottom',
             color=INK, zorder=12)
    axb.text(-0.22, -0.10, r'$\gamma$', color=TEAL_DARK, fontsize=10.5, ha='center',
             va='center', **label)
    axb.text(0.43, -0.03, r'$\lambda$', color=ORANGE_DARK, fontsize=10.5, ha='center',
             va='center', **label)
    for z in crossings:
        axb.annotate(r'$\gamma\cap\lambda$', (z.real, z.imag), (z.real + .06, z.imag - .2),
                     fontsize=9, color=INK, ha='center', va='center',
                     arrowprops={'arrowstyle': '-', 'color': INK, 'lw': .5,
                                 'shrinkA': 1.5, 'shrinkB': 3}, **label)
    style_axes(axb, win_b, [0, 0.5, 1], [-0.5, 0])
    axb.text(0, 1.0, r'$\mathrm{(b)}$', transform=axb.transAxes, fontsize=9.5,
             ha='left', va='bottom', color=INK)

    handles = [Patch(fc=FILL_X, ec='none'), Patch(fc=FILL_XW, ec='none'),
               Patch(fc=FILL_BOTH, ec='none'),
               Line2D([0], [0], color=TEAL, lw=.7),
               Line2D([0], [0], color=ORANGE, lw=.7, ls=DASHED),
               Line2D([0], [0], color=TEAL_DARK, lw=1.45),
               Line2D([0], [0], color=ORANGE_DARK, lw=1.45, ls=LONG_DASHED)]
    labels = [r'$X$', r'$X+w$', r'$X\cap(X+w)$', r'$\partial Q_{\rm num}$', r'$\partial(Q_{\rm num}+w)$',
              r'$\gamma$', r'$\lambda$']
    fig.legend(handles, labels, loc='lower center', bbox_to_anchor=(0.5, 0.02),
               frameon=False, ncol=4, fontsize=8.5, columnspacing=1.3,
               handlelength=1.9, handletextpad=.45, borderaxespad=0)
    return fig


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--depth', type=int, default=13)
    parser.add_argument('--path-depth', type=int, default=11)
    args = parser.parse_args()

    c = root_c0()
    rho = abs(c)
    pts = sample_attractor(c, args.depth)
    tail = 2 * rho ** (-args.depth) / (1 - 1 / rho)
    top, r = numerical_marked_points(c)
    pm, pp = top[0], top[1]
    ymax = pm.imag
    x0 = (pm + pp) / 2
    h = H_PARAM
    v = x0 - 1j * h
    w = v - pm
    qm, qp = v, r + w

    tree = cKDTree(np.c_[pts.real, pts.imag])
    clear_x0 = float(tree.query([x0.real, x0.imag])[0])
    assert clear_x0 - tail > 2 * h, 'sampled gap-clearance diagnostic failed (not an exact certificate)'
    assert pm.real < qm.real < pp.real < qp.real, 'ordering (A.1) fails'

    # Rectangle R and rasters.
    xmin, xmax = pts.real.min() - 0.35, (pts.real + w.real).max() + 0.35
    ymin, ytop = (pts.imag + w.imag).min() - 0.35, ymax + 0.55
    xs, ys, hull, nbhd = raster_fields(pts, xmin - 0.2, xmax + 0.2, ymin - 0.2,
                                       ytop + 0.2, RES, D_NBHD)

    # Ray clearance: vertical access segments must miss the opposite set.
    def ray_clearance(z, cloud):
        ts = np.linspace(0, ytop - z.imag, 400)
        q = np.c_[np.full_like(ts, z.real), z.imag + ts]
        return float(cKDTree(np.c_[cloud.real, cloud.imag]).query(q)[0].min())
    clear_p = min(ray_clearance(pm, pts + w), ray_clearance(pp, pts + w))
    clear_q = min(ray_clearance(qm, pts), ray_clearance(qp, pts))
    assert min(clear_p, clear_q) - tail > 4 * D_NBHD, 'sampled tube-clearance diagnostic failed (not an exact certificate)'

    # Short-hop paths on a coarser floating-point prefix sample.
    pts2 = sample_attractor(c, args.path_depth)
    tree2 = cKDTree(np.c_[pts2.real, pts2.imag])
    kk = 10
    dists, idx = tree2.query(np.c_[pts2.real, pts2.imag], k=kk + 1)
    rows = np.repeat(np.arange(len(pts2)), kk)
    G = coo_matrix((dists[:, 1:].ravel(), (rows, idx[:, 1:].ravel())),
                   shape=(len(pts2), len(pts2))).tocsr()
    G = G.maximum(G.T)
    ncomp = connected_components(G, directed=False)[0]
    gamma, len_g = shortest_path(pts2, tree2, G, pm, pp)
    lam0, len_l = shortest_path(pts2, tree2, G, qm - w, qp - w)
    lam = lam0 + w
    crossings = segment_crossings(gamma, lam)
    max_edge = max(np.abs(np.diff(gamma)).max(), np.abs(np.diff(lam)).max())

    fig = draw_figure(xs, ys, hull, nbhd, w, x0, h, top, qm, qp, r,
                      (xmin, xmax, ymin, ytop), gamma, lam, crossings)

    pdf_path = MANUSCRIPT_FIGURES / 'linked_translate_m3.pdf'
    png_path = HERE / 'linked_translate_m3.png'
    atomic_save(fig, pdf_path, dpi=400,
                metadata={'Title': 'Stable linked translate for K(c_0,3)',
                          'Author': 'Bernat Espigule',
                          'Subject': 'Proposition 4.1 on an actual attractor',
                          'CreationDate': None, 'ModDate': None})
    atomic_save(fig, png_path, dpi=300)
    plt.close(fig)

    # Worked example: numerical approximations to the Rouche-realized parameters c_m, roots of c^{m-4} P(c) + w
    # nearest to c_0, for the adjacent addresses alpha = 0 2 0 0 2 0^inf and
    # beta = 1 0 2 2 0^inf (T(c) = pi_c(alpha) - pi_c(beta) = -P(c) c^{-4}).
    pi_alpha = lambda z: 2 / z + 2 / z ** 4
    pi_beta = lambda z: 1 + 2 / z ** 2 + 2 / z ** 3
    assert abs(pi_alpha(c) - pi_beta(c)) < 1e-12
    rouche = {}
    for m in range(5, 16):
        poly = np.polymul(np.concatenate(([1.0], np.zeros(m - 4))), POLY).astype(complex)
        poly[-1] += w
        rts = np.roots(poly)
        cm = rts[np.argmin(abs(rts - c))]
        for _ in range(80):
            cm = cm - np.polyval(poly, cm) / np.polyval(np.polyder(poly), cm)
        wuv = cm ** m * (pi_alpha(cm) - pi_beta(cm))
        rouche[str(m)] = {'c_m': [cm.real, cm.imag], 'abs_cm_minus_c0': float(abs(cm - c)),
                          'abs_w_uv_minus_w': float(abs(wuv - w))}

    report = {
        'arithmetic_status': 'Floating-point numerical diagnostics; not rigorous enclosures or proof certificates',
        'exact_verification': 'Appendix B and scripts/verify_worked_example_exact.py',
        'displayed_neighborhood': 'Q_num: raster approximation, not the topological disc Q of Proposition 4.1',
        'polynomial': 'c^4 - 2c^3 + 2c^2 + 2c - 2',
        'adjacent_addresses': {'alpha': '0 2 0 0 2 0^inf', 'beta': '1 0 2 2 0^inf'},
        'rouche_parameters_c_m': rouche,
        'c0': [c.real, c.imag], 'abs_c0': rho, 'sqrt_n': float(np.sqrt(3)),
        'arg_over_pi': float(np.angle(c) / np.pi),
        'irrational_direction_justification': 'Exact root-ratio resultant and cyclotomic exclusions in Appendix B',
        'sample_depth': args.depth, 'sample_points': int(len(pts)),
        'sample_tail_bound': float(tail),
        'support_line_Im': float(ymax),
        'top_points': [[z.real, z.imag] for z in top],
        'p_minus': [pm.real, pm.imag], 'p_plus': [pp.real, pp.imag],
        'x0': [x0.real, x0.imag], 'y0': h,
        'dist_x0_to_sample': clear_x0,
        'w': [w.real, w.imag], 'q_minus': [qm.real, qm.imag],
        'r': [r.real, r.imag], 'q_plus': [qp.real, qp.imag],
        'ordering_A1': [pm.real, qm.real, pp.real, qp.real],
        'ray_clearance_p_from_X_plus_w': clear_p,
        'ray_clearance_q_from_X': clear_q,
        'd_neighbourhood': D_NBHD, 'raster_cell': RES,
        'rectangle_R': [xmin, xmax, ymin, ytop],
        'path_sample_depth': args.path_depth, 'knn_graph_components': int(ncomp),
        'gamma_vertices': int(len(gamma)), 'gamma_length': len_g,
        'lambda_vertices': int(len(lam)), 'lambda_length': len_l,
        'max_edge_length': float(max_edge),
        'crossings': [[z.real, z.imag] for z in crossings],
        'pdf_sha256': hashlib.sha256(pdf_path.read_bytes()).hexdigest(),
        'png_sha256': hashlib.sha256(png_path.read_bytes()).hexdigest(),
    }
    (HERE / 'linked_translate_m3_validation.json').write_text(
        json.dumps(report, indent=2) + '\n')
    print(json.dumps(report, indent=2))


if __name__ == '__main__':
    main()


==> anc/reproducibility/figures/generate_regular_core_m3.py <==
#!/usr/bin/env python3
"""Draw the ternary connectedness locus and explain interior versus regular core.

Usage: python figures/generate_regular_core_m3.py [--rebuild-mask]
The supplied finite-depth floating-point mask is an illustration, not a
certificate of membership, interior membership, or the location of the boundary.
The analytic annulus, sample ball, limit sequence, excluded unit disk, real
intervals, outer circle |c| = 1 + sqrt(2), lens boundary |c -+ 1| = sqrt(6), and
the off-lens root c_0 of c^4 - 2c^3 + 2c^2 + 2c - 2 are analytically defined overlays
evaluated numerically for display; their validity is proved in the manuscript.

Mask provenance: author's Tribonacci_Source_and_Proof archive; renderer adapted
from espigule/collinear-fractals-gpu at cf273b00b3bd9ae6005ead21d4b360c20b78c3e5.
The original mask's hand-filled real row is discarded and replaced by the union
of its two adjacent computed rows; the exact real intervals are drawn separately.
"""
from __future__ import annotations
import argparse
from pathlib import Path
import hashlib
import json
import os
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Circle, Patch
from matplotlib.lines import Line2D

try:  # take \partial and \setminus from Computer Modern, like the other glyphs
    from matplotlib import _mathtext_data
    _mathtext_data.latex_to_bakoma.setdefault(r'\partial', ('cmmi10', 64))
    _mathtext_data.latex_to_bakoma.setdefault(r'\setminus', ('cmsy10', 110))
except (ImportError, AttributeError):
    pass  # otherwise Matplotlib draws these two symbols from STIX

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent
MANUSCRIPT_FIGURES = HERE.parents[2] / 'figures'
BLUE = '#28798c'
PALE = '#bedde3'
GREY = '#dee1e4'
EDGE = '#727d85'
INK = '#232b31'
ORANGE = '#b75a24'
RED = '#a8323a'
PURPLE = '#5e4b8b'


def atomic_save(fig, path, **kwargs):
    temp = path.with_name(path.stem + '.new' + path.suffix)
    fig.savefig(temp, **kwargs)
    with temp.open('rb') as f:
        os.fsync(f.fileno())
    os.replace(temp, path)
    fd = os.open(str(path.parent), os.O_RDONLY)
    os.fsync(fd)
    os.close(fd)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--rebuild-mask', action='store_true')
    args = parser.parse_args()
    mask_path = ROOT / 'figure_data' / 'M3_render_mask.npz'
    if args.rebuild_mask:
        from render_m3_mask import rebuild_mask
        rebuild_mask(mask_path, resolution=520)
    with np.load(mask_path) as data:
        x, y = data['x'], data['y']
        occupied = data['status'] != 0
        source_status_counts = dict(zip(*np.unique(data['status'], return_counts=True)))
        depth, queue_cap = int(data['k_max']), int(data['l_max'])
        tol = float(data['tol'])
    realrow = np.argmin(abs(y))
    occupied[realrow, :] = occupied[realrow - 1, :] | occupied[realrow + 1, :]
    matplotlib.rcParams.update({
        'font.family': 'serif', 'font.serif': ['cmr10'],
        'mathtext.fontset': 'cm', 'axes.formatter.use_mathtext': True,
        'font.size': 8.3, 'pdf.fonttype': 42, 'ps.fonttype': 42,
        'axes.linewidth': 0.5,
    })
    # Exactly 14.8 cm by 7.0 cm; labels remain readable at manuscript width.
    fig = plt.figure(figsize=(14.8 / 2.54, 7.0 / 2.54), facecolor='white')
    ax = fig.add_axes([.075, .190, .553, .790])
    ax.contourf(x, y, occupied.astype(float), levels=[.5, 1.5],
                colors=[GREY], antialiased=True, zorder=1)
    ax.contour(x, y, occupied.astype(float), levels=[.5],
               colors=[EDGE], linewidths=.36, zorder=2)
    # The grey layer is numerical; this blue annulus is analytic.
    ax.add_patch(Circle((0, 0), np.sqrt(3), facecolor=PALE,
                        edgecolor=BLUE, linewidth=.6,
                        linestyle=(0, (2.3, 2.3)), zorder=3))
    ax.add_patch(Circle((0, 0), 1, facecolor='white', edgecolor=INK,
                        linewidth=.6, linestyle=(0, (3, 2.5)), zorder=4))
    ax.axhline(0, color='.60', linewidth=.4, zorder=5)
    ax.axvline(0, color='.60', linewidth=.4, zorder=5)
    for a, b in [(-3, -1), (1, 3)]:
        ax.plot([a, b], [0, 0], color=INK, linewidth=1.3,
                solid_capstyle='butt', zorder=7)
    ax.plot([-3, 3], [0, 0], 'o', color=INK, markersize=2.8, zorder=8)
    ax.plot([-1, 1], [0, 0], 'o', markerfacecolor='white',
            markeredgecolor=INK, markeredgewidth=.7, markersize=3.2, zorder=9)
    # Exact outer bound: M_3 \ R lies inside |c| < 1 + sqrt(2)
    # (Espigule-Juher, arXiv:2603.07397v2, Prop. A.2); the real whiskers
    # 1 + sqrt(2) < |s| <= 3 therefore lie outside the regular core.
    r_out = 1 + np.sqrt(2)
    ax.add_patch(Circle((0, 0), r_out, facecolor='none', edgecolor=RED,
                        linewidth=.65, linestyle=(0, (4, 2)), zorder=6))
    for a, b in [(-3, -r_out), (r_out, 3)]:
        ax.plot([a, b], [0, 0], color=RED, linewidth=1.9,
                solid_capstyle='butt', zorder=7.5)
    ax.text(2.58, -1.78, r'$|c|=1+\sqrt{2}$', ha='center', va='center',
            fontsize=6.6, color=RED, zorder=12)
    # Exact lens calX_3 = {|c-1| < sqrt(6)} ∩ {|c+1| < sqrt(6)} (arXiv:2603.07397v2, (1.4)): boundary arcs.
    r_lens = np.sqrt(6)
    th0 = np.arccos(1 / r_lens)
    th = np.linspace(-th0, th0, 400)
    right_arc = -1 + r_lens * np.exp(1j * th)          # arc of circle at -1
    left_arc = 1 - r_lens * np.exp(1j * th)            # arc of circle at +1
    for arc in (right_arc, left_arc):
        ax.plot(arc.real, arc.imag, color=PURPLE, linewidth=.75,
                linestyle=(0, (1.2, 1.6)), zorder=6)
    ax.text(.22, 1.92, r'$\mathcal{X}_3$', ha='center', va='center', fontsize=7.6,
            color=PURPLE, zorder=12)
    # Off-lens root for n = 3 used in Figure 3: c_0 is the root with positive
    # imaginary part of c^4 - 2c^2 ... (see generate_linked_translate_m3.py);
    # it lies outside the lens and outside the interior annulus.
    c0 = [z for z in np.roots([1, -2, 2, 2, -2]) if z.imag > 0][0]
    assert abs(c0 + 1) > r_lens and abs(c0) > np.sqrt(3) and abs(c0) < r_out
    ax.plot([c0.real], [c0.imag], '^', markerfacecolor='white',
            markeredgecolor=PURPLE, markeredgewidth=.75, markersize=3.6,
            zorder=11)
    ax.annotate(r'$c_0$', (c0.real, c0.imag), (.62, 1.66),
                textcoords='data', ha='center', va='center', color=INK,
                fontsize=7.6,
                arrowprops={'arrowstyle': '-', 'color': PURPLE, 'lw': .5,
                            'shrinkA': 0, 'shrinkB': 3}, zorder=12)
    # Exact open-ball witness: 1 < 1.35-.12 < 1.35+.12 < sqrt(3).
    ax.add_patch(Circle((0, 1.35), .12, facecolor='white',
                        edgecolor=BLUE, linewidth=.75, zorder=8))
    ax.plot([0], [1.35], 'o', color=BLUE, markersize=2.3, zorder=9)
    ax.annotate(r'$b$', (0, 1.35), (-.50, 1.38),
                textcoords='data', ha='center', va='center', color=INK,
                arrowprops={'arrowstyle': '-', 'color': BLUE, 'lw': .5,
                            'shrinkA': 0, 'shrinkB': 4}, zorder=10)
    # Explicit interior sequence, approaching a point of the regular core.
    # This point is NOT claimed to be a boundary point of the whole locus.
    radius = np.sqrt(3) - .43 * 2.0 ** -np.arange(5)
    seq = radius * np.exp(np.pi * 1j / 4)
    limit = np.sqrt(3) * np.exp(np.pi * 1j / 4)
    ax.plot(seq.real, seq.imag, 'o', color=ORANGE, markersize=1.7, zorder=10)
    ax.plot([limit.real], [limit.imag], 'o', markerfacecolor='white',
            markeredgecolor=ORANGE, markeredgewidth=.7, markersize=3.1, zorder=11)
    ax.annotate(r'$c_{*}$', (limit.real, limit.imag), (1.70, 1.67),
                textcoords='data', ha='center', va='center', color=INK,
                arrowprops={'arrowstyle': '-', 'color': ORANGE, 'lw': .5,
                            'shrinkA': 0, 'shrinkB': 3}, zorder=12)
    ax.text(0, -.36, r'$|c|\leq 1$', ha='center', va='center', fontsize=8.4,
            color=INK, zorder=7)
    ax.text(0, -.68, 'excluded', ha='center', va='center', fontsize=6.8,
            color='.35', zorder=7)
    ax.set_xlim(-3.17, 3.17)
    ax.set_ylim(-2.03, 2.05)
    ax.set_aspect('equal', adjustable='box')
    ax.set_xticks([-3, -2, -1, 0, 1, 2, 3])
    ax.set_yticks([-1, 0, 1])
    ax.tick_params(length=2, width=.5, pad=2, labelsize=7)
    ax.set_xlabel(r'$\operatorname{Re}c$', labelpad=1, fontsize=8)
    ax.set_ylabel(r'$\operatorname{Im}c$', labelpad=1, fontsize=8)
    for side in ['top', 'right']:
        ax.spines[side].set_visible(False)
    for side in ['bottom', 'left']:
        ax.spines[side].set_color('.65')
    # Conceptual explanation, kept separate from the computed boundary.
    tx = .674
    fig.text(tx, .918, 'Interior', color=BLUE, fontsize=8.6)
    fig.text(tx, .838, r'$B(b,0.12)\subset\operatorname{int}\mathcal{M}_3$',
             color=INK, fontsize=8.6)
    fig.text(tx, .768, r'$\mathcal{M}_3\cap i\mathbb{R}=\{iy:1<|y|\leq\sqrt{3}\}$',
             color=INK, fontsize=8.0)
    fig.text(tx, .672, 'Regular core', color=BLUE, fontsize=8.6)
    fig.text(tx, .592, r'$\mathcal{K}_3=\overline{\operatorname{int}\mathcal{M}_3}$,'
                       r'$\quad c_j\to c_{*}\ \Rightarrow\ c_{*}\in\mathcal{K}_3$',
             color=INK, fontsize=8.4)
    fig.text(tx, .518, r'$\mathcal{K}_3\setminus\mathbb{R}=\mathcal{M}_3\setminus\mathbb{R}$',
             color=INK, fontsize=9.2)
    fig.text(tx, .420, 'Real trace', color=RED, fontsize=8.6)
    fig.text(tx, .340, r'$\mathcal{M}_3\cap\mathbb{R}=[-3,-1)\cup(1,3]$',
             color=INK, fontsize=8.4)
    fig.text(tx, .266, r'$1+\sqrt{2}<|\sigma|\leq 3\ \Rightarrow\ \sigma\in\partial\mathcal{M}_3\setminus\mathcal{K}_3$',
             color=INK, fontsize=8.0)
    fig.text(tx, .168, 'Lens and capture levels', color=PURPLE, fontsize=8.6)
    fig.text(tx, .088, r'$\mathcal{K}_3\cap\mathcal{X}_3=\overline{\Theta_{\mathrm{fin}}(3)}\cap\mathcal{X}_3$',
             color=INK, fontsize=8.0)
    fig.text(tx, .018, r'$c_0\in\mathcal{M}_3\setminus(\mathbb{R}\cup\mathcal{X}_3)$, so $c_0\in\mathcal{K}_3$',
             color=INK, fontsize=7.8)
    # Legend states what the colors establish, without treating pixels as proof.
    handles = [Patch(facecolor=PALE, edgecolor=BLUE, linewidth=.5),
               Patch(facecolor=GREY, edgecolor=EDGE, linewidth=.5),
               Line2D([0], [0], color=PURPLE, linewidth=.75,
                      linestyle=(0, (1.2, 1.6))),
               Line2D([0], [0], color=RED, linewidth=.65,
                      linestyle=(0, (4, 2))),
               Line2D([0], [0], color=RED, linewidth=1.9)]
    fig.legend(handles, [r'$1<|c|<\sqrt{3}$ (interior)', 'numerical locus',
                         r'lens $\mathcal{X}_3$', r'$|c|=1+\sqrt{2}$',
                         r'real whiskers, outside $\mathcal{K}_3$'],
               loc='lower left', bbox_to_anchor=(.040, .006),
               frameon=False, fontsize=6.3, ncol=3,
               columnspacing=.9, handlelength=1.1, handletextpad=.4,
               borderaxespad=0)
    pdf_path = MANUSCRIPT_FIGURES / 'regular_core_m3.pdf'
    preview_path = HERE / 'regular_core_m3.png'
    atomic_save(fig, pdf_path,
                metadata={'Title': 'The ternary connectedness locus and its regular core',
                          'Author': 'Bernat Espigule',
                          'Subject': 'Numerical locus with analytically defined overlays',
                          'CreationDate': None, 'ModDate': None})
    atomic_save(fig, preview_path, dpi=300)
    plt.close(fig)
    report = {
        'arithmetic_status': 'Floating-point rendering and diagnostics; analytically defined overlays are not exact coordinate evaluations',
        'mask_sha256': hashlib.sha256(mask_path.read_bytes()).hexdigest(),
        'depth': depth, 'queue_cap': queue_cap, 'floating_point_tolerance': tol,
        'source_status_counts': {str(int(k)): int(v) for k,v in source_status_counts.items()},
        'real_row': 'Discarded original manually filled row; used union of adjacent numerical rows.',
        'analytic_witness': {'center': [0, 1.35], 'radius': .12,
                            'radial_bounds': [1.23, 1.47]},
        'sequence': 'c_j=(sqrt(3)-0.43*2^(-j))*exp(pi*i/4), j>=0',
        'limit': 'sqrt(3)*exp(pi*i/4); no claim that this is a locus boundary point',
        'real_intervals': '[-3,-1) union (1,3]',
        'outer_circle': '|c| = 1 + sqrt(2); M_3 minus R lies strictly inside (arXiv:2603.07397v2, Prop. A.2)',
        'lens': '|c-1| < sqrt(6) and |c+1| < sqrt(6) (arXiv:2603.07397v2, (1.4); self-covering parallelograms exist exactly here, Thm A)',
        'off_lens_root': 'c_0: root of c^4 - 2c^3 + 2c^2 + 2c - 2 with Im > 0, approx 1.093336 + 1.366048 i; |c_0+1| > sqrt(6) and |c_0| > sqrt(3); same parameter as in Figure 3',
        'pdf_sha256': hashlib.sha256(pdf_path.read_bytes()).hexdigest(),
        'png_sha256': hashlib.sha256(preview_path.read_bytes()).hexdigest(),
    }
    (HERE / 'regular_core_m3_validation.json').write_text(json.dumps(report, indent=2)+'\n')
    print(json.dumps(report, indent=2))


if __name__ == '__main__':
    main()


==> anc/reproducibility/figures/linked_translate_m3_validation.json <==
{
  "arithmetic_status": "Floating-point numerical diagnostics; not rigorous enclosures or proof certificates",
  "exact_verification": "Appendix B and scripts/verify_worked_example_exact.py",
  "displayed_neighborhood": "Q_num: raster approximation, not the topological disc Q of Proposition 4.1",
  "polynomial": "c^4 - 2c^3 + 2c^2 + 2c - 2",
  "adjacent_addresses": {
    "alpha": "0 2 0 0 2 0^inf",
    "beta": "1 0 2 2 0^inf"
  },
  "rouche_parameters_c_m": {
    "5": {
      "c_m": [
        1.1017730916081638,
        1.3350105612108347
      ],
      "abs_cm_minus_c0": 0.032163806391200145,
      "abs_w_uv_minus_w": 1.9438813109055185e-15
    },
    "6": {
      "c_m": [
        1.0817792809788984,
        1.3517670556886678
      ],
      "abs_cm_minus_c0": 0.01837109399523976,
      "abs_w_uv_minus_w": 4.669540497562317e-15
    },
    "7": {
      "c_m": [
        1.0831496877212718,
        1.3663034881164924
      ],
      "abs_cm_minus_c0": 0.01018927141764051,
      "abs_w_uv_minus_w": 7.42188256843543e-15
    },
    "8": {
      "c_m": [
        1.0898560040589618,
        1.3705540758639299
      ],
      "abs_cm_minus_c0": 0.00569328600206515,
      "abs_w_uv_minus_w": 1.997601383903628e-14
    },
    "9": {
      "c_m": [
        1.094053065074268,
        1.3692028339398135
      ],
      "abs_cm_minus_c0": 0.003235365971629666,
      "abs_w_uv_minus_w": 4.850877452639187e-15
    },
    "10": {
      "c_m": [
        1.0950005208906626,
        1.3668739238606196
      ],
      "abs_cm_minus_c0": 0.0018583908388158656,
      "abs_w_uv_minus_w": 5.5427717720530876e-14
    },
    "11": {
      "c_m": [
        1.094305917498053,
        1.36559830365232
      ],
      "abs_cm_minus_c0": 0.0010693128180710703,
      "abs_w_uv_minus_w": 1.4718769187510367e-13
    },
    "12": {
      "c_m": [
        1.0934803298517402,
        1.3654520793602427
      ],
      "abs_cm_minus_c0": 0.0006131946466043771,
      "abs_w_uv_minus_w": 2.142570531401129e-13
    },
    "13": {
      "c_m": [
        1.0931207353499257,
        1.3657713036340142
      ],
      "abs_cm_minus_c0": 0.00035041004824204865,
      "abs_w_uv_minus_w": 1.1411262311856776e-13
    },
    "14": {
      "c_m": [
        1.0931357921068563,
        1.3660453297720065
      ],
      "abs_cm_minus_c0": 0.00019998077128515024,
      "abs_w_uv_minus_w": 1.5161159001610584e-13
    },
    "15": {
      "c_m": [
        1.0932632078431612,
        1.3661361481311192
      ],
      "abs_cm_minus_c0": 0.00011417318827679561,
      "abs_w_uv_minus_w": 9.086547064366111e-13
    }
  },
  "c0": [
    1.0933357552242204,
    1.3660479869467876
  ],
  "abs_c0": 1.7497057399154543,
  "sqrt_n": 1.7320508075688772,
  "arg_over_pi": 0.28515263311303746,
  "irrational_direction_justification": "Exact root-ratio resultant and cyclotomic exclusions in Appendix B",
  "sample_depth": 13,
  "sample_points": 1594323,
  "sample_tail_bound": 0.0032401040828865892,
  "support_line_Im": 0.2706809212259031,
  "top_points": [
    [
      -0.14125884342602602,
      0.2706809212259031
    ],
    [
      0.858741156573974,
      0.2706809212259031
    ],
    [
      1.858741156573974,
      0.2706809212259031
    ]
  ],
  "p_minus": [
    -0.14125884342602602,
    0.2706809212259031
  ],
  "p_plus": [
    0.858741156573974,
    0.2706809212259031
  ],
  "x0": [
    0.358741156573974,
    0.2706809212259031
  ],
  "y0": 0.06,
  "dist_x0_to_sample": 0.2050895206682647,
  "w": [
    0.5,
    -0.06
  ],
  "q_minus": [
    0.358741156573974,
    0.2106809212259031
  ],
  "r": [
    2.8133764516311417,
    -0.8537735087792148
  ],
  "q_plus": [
    3.3133764516311417,
    -0.9137735087792147
  ],
  "ordering_A1": [
    -0.14125884342602602,
    0.358741156573974,
    0.858741156573974,
    3.3133764516311417
  ],
  "ray_clearance_p_from_X_plus_w": 0.2567544600117481,
  "ray_clearance_q_from_X": 0.15937556349689488,
  "d_neighbourhood": 0.035,
  "raster_cell": 0.004,
  "rectangle_R": [
    -1.0635304359766602,
    3.661411817982282,
    -2.1372722991980293,
    0.8206809212259032
  ],
  "path_sample_depth": 11,
  "knn_graph_components": 1,
  "gamma_vertices": 271,
  "gamma_length": 1.870361569776413,
  "lambda_vertices": 591,
  "lambda_length": 3.6515050928724126,
  "max_edge_length": 0.01301202373829358,
  "crossings": [
    [
      0.4593510594342025,
      -0.3019294319558906
    ]
  ],
  "pdf_sha256": "b1ca8565424ef101f77face261fa226a012e84464838c6e9b122b4c73bc93141",
  "png_sha256": "60ab656b4c691ba67c61cd1007beb431857df5225279a7aea48333e6e02d9168"
}


==> anc/reproducibility/figures/regular_core_m3_validation.json <==
{
  "arithmetic_status": "Floating-point rendering and diagnostics; analytically defined overlays are not exact coordinate evaluations",
  "mask_sha256": "1964d32e8392c67eeb4a42a4cdae588beb7dfe6c4c15eee1c1cce1eec2d2cbdd",
  "depth": 24,
  "queue_cap": 2500,
  "floating_point_tolerance": 1e-10,
  "source_status_counts": {
    "0": 726169,
    "1": 281032,
    "2": 11924,
    "3": 60376,
    "4": 20
  },
  "real_row": "Discarded original manually filled row; used union of adjacent numerical rows.",
  "analytic_witness": {
    "center": [
      0,
      1.35
    ],
    "radius": 0.12,
    "radial_bounds": [
      1.23,
      1.47
    ]
  },
  "sequence": "c_j=(sqrt(3)-0.43*2^(-j))*exp(pi*i/4), j>=0",
  "limit": "sqrt(3)*exp(pi*i/4); no claim that this is a locus boundary point",
  "real_intervals": "[-3,-1) union (1,3]",
  "outer_circle": "|c| = 1 + sqrt(2); M_3 minus R lies strictly inside (arXiv:2603.07397v2, Prop. A.2)",
  "lens": "|c-1| < sqrt(6) and |c+1| < sqrt(6) (arXiv:2603.07397v2, (1.4); self-covering parallelograms exist exactly here, Thm A)",
  "off_lens_root": "c_0: root of c^4 - 2c^3 + 2c^2 + 2c - 2 with Im > 0, approx 1.093336 + 1.366048 i; |c_0+1| > sqrt(6) and |c_0| > sqrt(3); same parameter as in Figure 3",
  "pdf_sha256": "0ec0ad8a1e0e3fb360868b94cbf90361631acb203e6de5c7327ed6bca4f13560",
  "png_sha256": "e38135c955fdbff795a731f7dd7ac8af26760f491bbc29cf974224f02c473c61"
}


==> anc/reproducibility/figures/render_m3_mask.py <==
#!/usr/bin/env python3
"""Numerical parameter-plane renderer used to reconstruct the M3 figure mask.

Adapted from the renderer distributed with the author's 28 August 2026 release.
Underlying software: https://github.com/espigule/collinear-fractals-gpu,
commit cf273b00b3bd9ae6005ead21d4b360c20b78c3e5.

This module computes a floating-point finite-depth illustration. Neither its
status names nor its output should be interpreted as proof certificates.
The article's proofs do not depend on this renderer.
"""
from __future__ import annotations
import math
from pathlib import Path
import numpy as np
try:
    from numba import njit, prange
except ImportError:
    # Numba accelerates the same calculation; it is not a required dependency.
    def njit(*args, **kwargs):
        return lambda function: function
    prange = range

EXTERIOR = np.uint8(0)
INTERIOR_ANALYTIC = np.uint8(1)
INTERIOR_LENS = np.uint8(2)
INTERIOR_OFF_LENS = np.uint8(3)
SURVIVOR = np.uint8(4)

@njit(cache=True)
def _first_alphabet_digit_at_or_above(a: float, m: int) -> int:
    parity = (m - 1) % 2
    t = math.ceil(a)
    if (t - parity) % 2 != 0:
        t += 1
    return int(t)


@njit(cache=True)
def _choose_tail_depth(rho: float, tol: float, min_m: int = 30, max_m: int = 2000) -> int:
    target = -math.log(tol * (rho - 1.0)) / math.log(rho)
    M = max(min_m, math.ceil(target))
    if M > max_m:
        M = max_m
    return int(M)


@njit(cache=True)
def _classify_nonreal(
    x: float,
    y: float,
    n: int,
    k_max: int,
    l_max: int,
    tol: float,
) -> np.uint8:
    """Finite-depth status using the repository's canonical inverse search."""
    rho2 = x * x + y * y
    rho = math.sqrt(rho2)
    if rho <= 1.0 or y == 0.0:
        return EXTERIOR

    # Analytic criteria evaluated here in floating-point arithmetic for drawing.
    if rho < math.sqrt(n):
        return INTERIOR_ANALYTIC
    if rho > 1.0 + math.sqrt(n - 1.0):
        return EXTERIOR

    N = 2 * n - 1
    is_lens = rho2 + 2.0 * abs(x) < N

    # Canonical enclosure with geometric tail estimate, evaluated in floating point.
    theta = math.atan2(y, x)
    M = _choose_tail_depth(rho, tol)
    val_sum = 0.0
    for k in range(1, M + 1):
        val_sum += rho ** (-k) * abs(math.sin(k * theta))
    tail = rho ** (-M) / (rho - 1.0)
    ve = (2 * n - 2) * (val_sum + tail)
    se = (2 * n - 2) * abs(y) / rho + ve / rho

    # Canonical trap widths.  Off-lens hits retain their separate status.
    if is_lens:
        S = N * abs(y) / rho
        V = max(0.0, (N - 2.0 * abs(x)) * abs(y) / rho2)
    else:
        n_prime = (N + 1) / 2.0
        kappa = 1 + math.floor(-2.0 - 2.0 * math.sqrt(n_prime) + n_prime) if n_prime > 7 else 1
        S = (N - 1) * abs(y) / rho
        V = kappa * abs(y) / rho2

    s0 = 4.0 * x * y / rho
    v0 = 2.0 * y
    if abs(s0) > se or abs(v0) > ve:
        return EXTERIOR
    if abs(s0) < S and abs(v0) < V:
        return INTERIOR_LENS if is_lens else INTERIOR_OFF_LENS

    # Level-by-level enclosure-pruned inverse tree.  Fixed arrays implement the
    # repository queue cap without storing witness words, which are unnecessary
    # for the static parameter-plane rendering.
    s_cur = np.empty(l_max, dtype=np.float64)
    v_cur = np.empty(l_max, dtype=np.float64)
    s_nxt = np.empty(l_max, dtype=np.float64)
    v_nxt = np.empty(l_max, dtype=np.float64)
    s_cur[0] = s0
    v_cur[0] = v0
    count = 1

    for depth in range(1, k_max + 1):
        next_count = 0
        for i in range(count):
            s = s_cur[i]
            v = v_cur[i]
            t1 = (rho * s - ve) / y
            t2 = (rho * s + ve) / y
            t_min = min(t1, t2)
            t_max = max(t1, t2)
            a = max(-N + 1, math.ceil(t_min))
            b = min(N - 1, math.floor(t_max))
            if a <= b:
                t = _first_alphabet_digit_at_or_above(a, N)
                while t <= b:
                    v_prime = rho * s - y * t
                    s_prime = (2.0 * x / rho) * v_prime - rho * v
                    if abs(s_prime) <= se:
                        if abs(s_prime) < S and abs(v_prime) < V:
                            return INTERIOR_LENS if is_lens else INTERIOR_OFF_LENS
                        if next_count >= l_max:
                            return SURVIVOR
                        s_nxt[next_count] = s_prime
                        v_nxt[next_count] = v_prime
                        next_count += 1
                    t += 2
        if next_count == 0:
            return EXTERIOR
        s_cur, s_nxt = s_nxt, s_cur
        v_cur, v_nxt = v_nxt, v_cur
        count = next_count
    return SURVIVOR


@njit(parallel=True, cache=True)
def _render_quadrant(xs: np.ndarray, ys: np.ndarray, n: int, k_max: int, l_max: int, tol: float) -> np.ndarray:
    out = np.zeros((ys.size, xs.size), dtype=np.uint8)
    total = ys.size * xs.size
    for idx in prange(total):
        iy = idx // xs.size
        ix = idx - iy * xs.size
        x = xs[ix]
        y = ys[iy]
        if y == 0.0:
            out[iy, ix] = EXTERIOR
        else:
            out[iy, ix] = _classify_nonreal(x, y, n, k_max, l_max, tol)
    return out


def _mirror_quadrant(xs_q: np.ndarray, ys_q: np.ndarray, q: np.ndarray) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    xs = np.concatenate((-xs_q[:0:-1], xs_q))
    ys = np.concatenate((-ys_q[:0:-1], ys_q))
    top = np.concatenate((q[:, :0:-1], q), axis=1)
    full = np.concatenate((top[:0:-1, :], top), axis=0)
    return xs, ys, full


def rebuild_mask(path: Path, resolution: int = 520) -> None:
    """Recompute the displayed mesh; this step is slower than replotting."""
    n = 3
    endpoint = 1.8392867552141611325518525646532866
    k_max, l_max, tol = 24, 2500, 1e-10
    outer = 1 + math.sqrt(n - 1)
    grid_max = outer + max(0.04, outer / resolution * 3)
    xq = np.linspace(0, grid_max, resolution, dtype=np.float64)
    yq = np.linspace(0, grid_max, resolution, dtype=np.float64)
    quadrant = _render_quadrant(xq, yq, n, k_max, l_max, tol)
    x, y, status = _mirror_quadrant(xq, yq, quadrant)
    # The exact real intervals are drawn separately. This zero row merely
    # closes the raster contour consistently with the original illustration.
    realrow = np.argmin(abs(y))
    status[realrow, :] = EXTERIOR
    status[realrow, (abs(x) > 1) & (abs(x) <= endpoint)] = INTERIOR_ANALYTIC
    np.savez_compressed(path, x=x, y=y, status=status, n=np.int64(n),
        q_endpoint=np.float64(endpoint), k_max=np.int64(k_max),
        l_max=np.int64(l_max), tol=np.float64(tol),
        repo=np.array("https://github.com/espigule/collinear-fractals-gpu"),
        commit=np.array("cf273b00b3bd9ae6005ead21d4b360c20b78c3e5"))


==> anc/reproducibility/scripts/generate_convexity_figure.py <==
#!/usr/bin/env python3
"""Generate the convexity figure directly from the convexity theorem for n=4.

Panel (a) includes precisely the reduced directions 0<p/q<=1/2, q<=18.
The radial intervals are (1,4**(1/q)]; the real-axis locus is not shown.
Panel (b) uses the exact finite Minkowski representation of the centered
attractors at c_q=4**(1/q)*exp(pi*i/q).  Only the output coordinates are
rounded.  Each polygon is divided by its circumradius; its orientation
and aspect ratio are unchanged.
"""
from __future__ import annotations

import cmath
import itertools
import math
from pathlib import Path

N = 4
Q_BACKGROUND = 18
Q_ENDPOINTS = (2, 3, 4, 5)
OUT = Path(__file__).resolve().parents[3] / 'figures' / 'convexity_locus_n4.tex'


def convex_hull(points: list[complex]) -> list[complex]:
    pts = sorted({(z.real, z.imag) for z in points})

    def cross(o, a, b):
        return (a[0]-o[0])*(b[1]-o[1])-(a[1]-o[1])*(b[0]-o[0])

    lower, upper = [], []
    for p in pts:
        while len(lower) >= 2 and cross(lower[-2], lower[-1], p) <= 1e-11:
            lower.pop()
        lower.append(p)
    for p in reversed(pts):
        while len(upper) >= 2 and cross(upper[-2], upper[-1], p) <= 1e-11:
            upper.pop()
        upper.append(p)
    return [complex(*p) for p in lower[:-1]+upper[:-1]]


def endpoint_polygon(q: int) -> list[complex]:
    c = N**(1/q)*cmath.exp(1j*math.pi/q)
    # rho**q=N, so ((N-1)/2)/(1-rho**(-q))=N/2 exactly.
    generators = [(N/2)*c**(-j) for j in range(q)]
    return convex_hull([
        sum(sign*g for sign, g in zip(signs, generators))
        for signs in itertools.product((-1, 1), repeat=q)
    ])


def pt(z: complex) -> str:
    return f'({z.real:.9f},{z.imag:.9f})'


def verify() -> None:
    rays = [(p, q) for q in range(2, Q_BACKGROUND+1)
            for p in range(1, q//2+1) if math.gcd(p,q)==1]
    assert len(rays) == len(set(p/q for p,q in rays))
    for p,q in rays:
        z = N**(1/q)*cmath.exp(1j*math.pi*p/q)
        assert z.imag > 0 and z.real > -1e-12
        assert 1 < abs(z) <= math.sqrt(N)+1e-12
        assert abs(abs(z)**q-N) < 1e-11
    for q in Q_ENDPOINTS:
        c = N**(1/q)*cmath.exp(1j*math.pi/q)
        assert abs(c**q+N) < 1e-12
        poly = endpoint_polygon(q)
        assert len(poly) == 2*q
        assert all(min(abs(-v-w) for w in poly)<1e-11 for v in poly)
        radius = max(map(abs, poly))
        normalized = [v/radius for v in poly]
        assert abs(max(map(abs, normalized))-1) < 1e-12
        # A finite support-function sum gives the same extrema as the hull.
        generators = [(N/2)*c**(-j) for j in range(q)]
        for k in range(101):
            a = cmath.exp(2j*math.pi*k/101)
            support = sum(abs((a.conjugate()*g).real) for g in generators)
            assert abs(max((a.conjugate()*v).real for v in poly)-support)<1e-11
    print(f'Verified {len(rays)} distinct reduced rays and four numerically evaluated 2q-gons from the exact formula.')


def emit() -> str:
    L = [r'\begin{tikzpicture}[line cap=round,line join=round,font=\small]',
         r'  \definecolor{convexink}{RGB}{45,82,105}',
         r'  \definecolor{convexfill}{RGB}{221,233,240}',
         r'  % The real axis is a reference axis only; real parameters are omitted.',
         r'  \begin{scope}[x=2.5cm,y=2.5cm]',
         r'    \node[anchor=west] at (-.14,2.40) {\textup{(a)} Non-real parameters};',
         r'    \draw[->,black!60,line width=.4pt] (0,0) -- (2.16,0);',
         r'    \draw[->,black!60,line width=.4pt] (0,0) -- (0,2.19);',
         r'    \node[anchor=west] at (2.19,0) {$\operatorname{Re}c$};',
         r'    \node[anchor=east] at (-.06,2.17) {$\operatorname{Im}c$};',
         r'    \node[anchor=north east,inner sep=2pt] at (0,0) {$0$};']
    for t in (1,2):
        L += [f'    \\draw[black!60,line width=.4pt] ({t},-.025) -- ({t},.025);',
              f'    \\node[anchor=north,inner sep=3pt] at ({t},0) {{${t}$}};',
              f'    \\draw[black!60,line width=.4pt] (-.025,{t}) -- (.025,{t});',
              f'    \\node[anchor=east,inner sep=3pt] at (0,{t}) {{${t}$}};']
    L += [r'    \draw[black!48,densely dashed,line width=.45pt] (1,0) arc[start angle=0,end angle=90,radius=1];',
          r'    \draw[black!35,densely dashed,line width=.4pt] (2,0) arc[start angle=0,end angle=90,radius=2];',
          r'    \node[align=center,text=black!70] at (.40,.46) {$|c|=1$\\[-1pt]\footnotesize excluded};',
          r'    \node[fill=white,inner sep=1.5pt,text=black!70] at (1.87,.40) {$|c|=2$};']
    for q in range(2,Q_BACKGROUND+1):
        for p in range(1,q//2+1):
            if math.gcd(p,q)!=1 or (p==1 and q in Q_ENDPOINTS):
                continue
            start = cmath.exp(1j*math.pi*p/q)
            end = N**(1/q)*start
            L.append(f'    \\draw[black!52,line width=.38pt] {pt(start)} -- {pt(end)};')
            L.append(f'    \\fill[black!52] {pt(end)} circle[radius=.38pt];')
    labels = {2:(.10,1.86),3:(.84,1.47),4:(1.07,1.10),5:(1.15,.78)}
    for q in Q_ENDPOINTS:
        start = cmath.exp(1j*math.pi/q)
        end = N**(1/q)*start
        x,y = labels[q]
        L += [f'    \\draw[convexink,line width=.9pt] {pt(start)} -- {pt(end)};',
              f'    \\fill[convexink] {pt(end)} circle[radius=1.6pt];',
              f'    \\draw[draw=convexink,fill=white,line width=.7pt] {pt(start)} circle[radius=1.45pt];',
              f'    \\node[anchor=west,text=convexink,inner sep=1pt] at ({x},{y}) {{$c_{q}$}};']
    L += [r'    \node[anchor=north,align=center,font=\footnotesize] at (1,-.32) {$\arg c=\pi p/q$, $\gcd(p,q)=1$, $q\le18$};',
          r'  \end{scope}',
          r'  \begin{scope}[shift={(6.55cm,0cm)}]',
          r'    \node[anchor=west] at (0,6.00) {\textup{(b)} Endpoint attractors};',
          r'    \node at (3.05,5.55) {$c_q=4^{1/q}e^{\pi i/q}$};']
    centers = {2:(1.40,3.90),3:(4.85,3.90),4:(1.40,1.25),5:(4.85,1.25)}
    for q in Q_ENDPOINTS:
        x,y = centers[q]
        poly = endpoint_polygon(q)
        radius = max(map(abs,poly))
        coords = [complex(x,y)+1.25*z/radius for z in poly]
        L += [f'    % q={q}: actual circumradius {radius:.12g}; displayed radius 1.25 cm.',
              r'    \draw[draw=convexink,fill=convexfill,line width=.75pt] '+ ' -- '.join(map(pt,coords))+' -- cycle;',
              f'    \\node[anchor=south] at ({x},{y+1.08:.2f}) {{$q={q}$}};']
    L += [r'    \node[anchor=north,font=\footnotesize] at (3.05,-.55) {Centered; scaled so that $\max |z|=1$};',
          r'  \end{scope}',r'\end{tikzpicture}']
    return '\n'.join(L)+'\n'


if __name__ == '__main__':
    verify()
    OUT.write_text(emit(),encoding='utf-8')
    print(f'Wrote {OUT}')


==> anc/reproducibility/scripts/verify_worked_example_exact.py <==
#!/usr/bin/env python3
"""Repeat Appendix B's exact polynomial and rational-arithmetic checks.

Python standard library only. No floating-point arithmetic, numerical root
finder, sampled attractor, or raster is used. This verifies the finite
arithmetic in the printed proof; the analytic and topological arguments
remain in the manuscript.

Usage (from any working directory):
    python verify_worked_example_exact.py
    python verify_worked_example_exact.py --output /path/to/report.json

The default report is written next to this script.
"""
from __future__ import annotations
import argparse
from fractions import Fraction as F
from itertools import permutations
import json
from pathlib import Path
from typing import TypeAlias

ComplexQ: TypeAlias = tuple[F, F]
Poly: TypeAlias = list[F]
ZERO: ComplexQ = (F(0), F(0))
ONE: ComplexQ = (F(1), F(0))


def cadd(a: ComplexQ, b: ComplexQ) -> ComplexQ:
    return a[0] + b[0], a[1] + b[1]


def cmul(a: ComplexQ, b: ComplexQ) -> ComplexQ:
    return a[0]*b[0] - a[1]*b[1], a[0]*b[1] + a[1]*b[0]


def cscale(a: ComplexQ, q: F) -> ComplexQ:
    return a[0]*q, a[1]*q


def cnorm2(a: ComplexQ) -> F:
    return a[0]*a[0] + a[1]*a[1]


def l1(a: ComplexQ) -> F:
    return abs(a[0]) + abs(a[1])


def ceval(coeffs: Poly, z: ComplexQ) -> ComplexQ:
    out = ZERO
    for a in reversed(coeffs):
        out = cadd(cmul(out, z), (a, F(0)))
    return out


def trim(p: Poly) -> Poly:
    p = p[:]
    while len(p) > 1 and p[-1] == 0:
        p.pop()
    return p or [F(0)]


def padd(a: Poly, b: Poly) -> Poly:
    return trim([(a[k] if k < len(a) else F(0)) +
                 (b[k] if k < len(b) else F(0))
                 for k in range(max(len(a), len(b)))])


def pmul(a: Poly, b: Poly) -> Poly:
    out = [F(0)] * (len(a)+len(b)-1)
    for j, v in enumerate(a):
        for k, w in enumerate(b):
            out[j+k] += v*w
    return trim(out)


def prem(a: Poly, b: Poly) -> Poly:
    a, b = trim(a), trim(b)
    if b == [F(0)]:
        raise ZeroDivisionError('zero polynomial divisor')
    while a != [F(0)] and len(a) >= len(b):
        d, q = len(a)-len(b), a[-1]/b[-1]
        for k, v in enumerate(b):
            a[k+d] -= q*v
        a = trim(a)
    return a


def derivative(a: Poly) -> Poly:
    return trim([F(k)*a[k] for k in range(1, len(a))])


def pgcd(a: Poly, b: Poly) -> Poly:
    while b != [F(0)]:
        a, b = b, prem(a, b)
    return [v/a[-1] for v in a]


def resultant_ratio() -> Poly:
    """Sylvester determinant Res_z(P(z), t^4 P(z/t)), over Q[t]."""
    p_desc = [F(1), F(-2), F(2), F(2), F(-2)]
    f: list[Poly] = [[a] for a in p_desc]
    g: list[Poly] = [[F(0)]*k + [a] for k, a in enumerate(p_desc)]
    matrix: list[list[Poly]] = []
    for coeffs in (f, g):
        for shift in range(4):
            matrix.append([[F(0)]]*shift + coeffs + [[F(0)]]*(3-shift))
    out: Poly = [F(0)]
    for perm in permutations(range(8)):
        if any(matrix[j][perm[j]] == [F(0)] for j in range(8)):
            continue
        inversions = sum(perm[j] > perm[k] for j in range(8) for k in range(j+1, 8))
        term: Poly = [F(-1 if inversions % 2 else 1)]
        for j in range(8):
            term = pmul(term, matrix[j][perm[j]])
        out = padd(out, term)
    return out


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path,
                        default=Path(__file__).with_name('worked_example_exact_report.json'))
    args = parser.parse_args()
    checks: list[dict[str, object]] = []

    def require(name: str, condition: bool, values: object = None) -> None:
        if not condition:
            raise ArithmeticError('Exact verification failed: ' + name)
        entry: dict[str, object] = {'check': name, 'passed': True}
        if values is not None:
            entry['values'] = values
        checks.append(entry)

    P: Poly = list(map(F, [-2, 2, 2, -2, 1]))
    s = F(1093336, 10**6), F(1366048, 10**6)
    e = F(1, 10**6)
    p0 = ceval(P, s)
    p1 = ceval(derivative(P), s)
    p2 = cscale(ceval(derivative(derivative(P)), s), F(1, 2))
    p3 = cscale(ceval(derivative(derivative(derivative(P))), s), F(1, 6))
    require('root isolation: residual l1 < 3e', l1(p0) < 3*e, str(l1(p0)))
    require('root isolation: |Re derivative| > 8', abs(p1[0]) > 8, str(abs(p1[0])))
    require('root isolation: quadratic coefficient l1 < 19', l1(p2) < 19, str(l1(p2)))
    require('root isolation: cubic coefficient l1 < 8', l1(p3) < 8, str(l1(p3)))
    require('Rouche strict inequality', 3*e+19*e**2+8*e**3+e**4 < 8*e)
    require('discs in opposite half-planes', s[1] > e)
    require('two real-root sign changes', ceval(P, (F(-1), F(0))) == ONE and
            ceval(P, ZERO) == (F(-2), F(0)) and ceval(P, ONE) == ONE)
    require('P is square-free', pgcd(P, derivative(P)) == [F(1)])
    require('|s| > 1.749 + e', cnorm2(s) > (F('1.749')+e)**2)
    require('1.749 > sqrt(3)', F('1.749')**2 > 3)
    require('|c0+1| > sqrt(6)', (s[0]+1-e)**2+(s[1]-e)**2 > 6)
    require('1/1.749 < 0.572', F(1)/F('1.749') < F('0.572'))
    lam = s[0]/cnorm2(s), -s[1]/cnorm2(s)
    require('|lambda_*| < 0.572', cnorm2(lam) < F('0.572')**2)
    # |c0-s|<e and |s|,|c0|>1 imply |1/c0 - 1/s|<e.
    bounds = [
        ('0.357','0.358','-0.447','-0.446'),
        ('-0.072','-0.071','-0.319','-0.318'),
        ('-0.168','-0.167','-0.082','-0.081'),
        ('-0.097','-0.096','0.045','0.046'),
        ('-0.015','-0.014','0.059','0.060'),
        ('0.021','0.022','0.027','0.028'),
        ('0.019','0.020','0','0.001'),
        ('0.007','0.008','-0.009','-0.008'),
    ]
    power = ONE
    for k, interval in enumerate(bounds, 1):
        power = cmul(power, lam)
        err = k * F('0.572')**(k-1) * e
        rlo, rhi, ilo, ihi = map(F, interval)
        require(f'power {k}: real interval', rlo < power[0]-err and power[0]+err < rhi,
                {'lower': str(rlo), 'upper': str(rhi)})
        require(f'power {k}: imaginary interval', ilo < power[1]-err and power[1]+err < ihi,
                {'lower': str(ilo), 'upper': str(ihi)})
    tail8 = 2*F('0.572')**8/(1-F('0.572'))
    tail9 = 2*F('0.572')**9/(1-F('0.572'))
    require('tail from 8 < 0.054', tail8 < F('0.054'), str(tail8))
    require('tail from 9 < 0.031', tail9 < F('0.031'), str(tail9))
    lo = 2*sum(F(bounds[k-1][0]) for k in (4, 5, 6, 7))-F('0.054')
    hi = 2*sum(F(bounds[k-1][1]) for k in (4, 5, 6, 7))+F('0.054')
    require('support point real interval', lo == F('-0.198') and hi == F('-0.082'))
    require('midpoint real interval', lo+F(1,2) == F('0.302') and hi+F(1,2) == F('0.418'))
    radius = F('0.12')
    require('vertical deficit forces digits 1,2 to zero and digit 3 <=1',
            F('0.446') > radius and F('0.318') > radius and 2*F('0.081') > radius)
    lower_err = F('0.168')+2*F('0.097')+2*F('0.015')+F('0.031')
    upper_err = 2*(F('0.022')+F('0.020')+F('0.008'))+F('0.031')
    require('horizontal bounds after forced digits', lower_err == F('0.423') and upper_err == F('0.131'))
    require('digit-zero points miss disc', upper_err < F('0.302')-radius)
    require('positive-initial-digit points miss disc', 1-lower_err > F('0.418')+radius)
    require('translation and disc radius match', 2*F(3,50) == radius)

    R: Poly = list(map(F, [1,2,4,10,37,74,86,74,37,10,4,2,1]))
    t_minus_1_fourth: Poly = list(map(F, [1,-4,6,-4,1]))
    expected = [16*v for v in pmul(t_minus_1_fourth, R)]
    require('exact root-ratio resultant identity', resultant_ratio() == expected)
    tplus1pow: Poly = [F(1)]
    for _ in range(12):
        tplus1pow = pmul(tplus1pow, [F(1),F(1)])
    require('R modulo 2 is (t+1)^12', all(int(a-b) % 2 == 0 for a,b in zip(R,tplus1pow)))
    divs_and_rems = [
        (1, [-1,1], [342]),
        (2, [1,1], [-2]),
        (4, [1,0,1], [-18]),
        (8, [1,0,0,0,1], [0,-62,-78,-62]),
        (16, [1,0,0,0,0,0,0,0,1], [-36,-8,0,8,36,74,86,74]),
    ]
    for order, divisor, remainder in divs_and_rems:
        got = prem(R, list(map(F, divisor)))
        require(f'nonzero cyclotomic remainder: order {order}',
                got == list(map(F, remainder)) and got != [F(0)],
                {'coefficients_ascending': [str(v) for v in got]})
    require('next power-of-two cyclotomic degree exceeds 12', 16 > len(R)-1)

    G: Poly = list(map(F, [-1,-2,1]))
    G2 = pmul(G,G)
    require('real-core example: square identity', G2 == list(map(F,[1,4,2,-4,1])))
    require('real-core example: monic, height four', G2[-1] == 1 and max(map(abs,G2)) == 4)
    # (1+sqrt(2))^2 = 3+2sqrt(2)>5 and 1+sqrt(2)<3, since 1<sqrt(2)<2.
    require('real-core example: sqrt(5)<1+sqrt(2)<3', F(1)**2 < 2 < F(2)**2)

    report = {
        'arithmetic': 'Python fractions.Fraction; exact integers and rationals only',
        'purpose': 'Reproduce finite identities and comparisons in Appendix B and the real-core example',
        'not_claimed': 'No numerical plot, raster enclosure, finite-m interior status, or journal acceptance is certified',
        'root_disc': {'center_real': str(s[0]), 'center_imag': str(s[1]), 'radius': str(e)},
        'checks_passed': len(checks),
        'checks': checks,
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(report, indent=2)+'\n', encoding='utf-8')
    print(f'PASS: {len(checks)} exact checks. Report: {args.output}')


if __name__ == '__main__':
    main()


==> anc/reproducibility/scripts/worked_example_exact_report.json <==
{
  "arithmetic": "Python fractions.Fraction; exact integers and rationals only",
  "purpose": "Reproduce finite identities and comparisons in Appendix B and the real-core example",
  "not_claimed": "No numerical plot, raster enclosure, finite-m interior status, or journal acceptance is certified",
  "root_disc": {
    "center_real": "136667/125000",
    "center_imag": "42689/31250",
    "radius": "1/1000000"
  },
  "checks_passed": 49,
  "checks": [
    {
      "check": "root isolation: residual l1 < 3e",
      "passed": true,
      "values": "730656488865583/244140625000000000000"
    },
    {
      "check": "root isolation: |Re derivative| > 8",
      "passed": true,
      "values": "4325065458606073/488281250000000"
    },
    {
      "check": "root isolation: quadratic coefficient l1 < 19",
      "passed": true,
      "values": "143051114453/7812500000"
    },
    {
      "check": "root isolation: cubic coefficient l1 < 8",
      "passed": true,
      "values": "244923/31250"
    },
    {
      "check": "Rouche strict inequality",
      "passed": true
    },
    {
      "check": "discs in opposite half-planes",
      "passed": true
    },
    {
      "check": "two real-root sign changes",
      "passed": true
    },
    {
      "check": "P is square-free",
      "passed": true
    },
    {
      "check": "|s| > 1.749 + e",
      "passed": true
    },
    {
      "check": "1.749 > sqrt(3)",
      "passed": true
    },
    {
      "check": "|c0+1| > sqrt(6)",
      "passed": true
    },
    {
      "check": "1/1.749 < 0.572",
      "passed": true
    },
    {
      "check": "|lambda_*| < 0.572",
      "passed": true
    },
    {
      "check": "power 1: real interval",
      "passed": true,
      "values": {
        "lower": "357/1000",
        "upper": "179/500"
      }
    },
    {
      "check": "power 1: imaginary interval",
      "passed": true,
      "values": {
        "lower": "-447/1000",
        "upper": "-223/500"
      }
    },
    {
      "check": "power 2: real interval",
      "passed": true,
      "values": {
        "lower": "-9/125",
        "upper": "-71/1000"
      }
    },
    {
      "check": "power 2: imaginary interval",
      "passed": true,
      "values": {
        "lower": "-319/1000",
        "upper": "-159/500"
      }
    },
    {
      "check": "power 3: real interval",
      "passed": true,
      "values": {
        "lower": "-21/125",
        "upper": "-167/1000"
      }
    },
    {
      "check": "power 3: imaginary interval",
      "passed": true,
      "values": {
        "lower": "-41/500",
        "upper": "-81/1000"
      }
    },
    {
      "check": "power 4: real interval",
      "passed": true,
      "values": {
        "lower": "-97/1000",
        "upper": "-12/125"
      }
    },
    {
      "check": "power 4: imaginary interval",
      "passed": true,
      "values": {
        "lower": "9/200",
        "upper": "23/500"
      }
    },
    {
      "check": "power 5: real interval",
      "passed": true,
      "values": {
        "lower": "-3/200",
        "upper": "-7/500"
      }
    },
    {
      "check": "power 5: imaginary interval",
      "passed": true,
      "values": {
        "lower": "59/1000",
        "upper": "3/50"
      }
    },
    {
      "check": "power 6: real interval",
      "passed": true,
      "values": {
        "lower": "21/1000",
        "upper": "11/500"
      }
    },
    {
      "check": "power 6: imaginary interval",
      "passed": true,
      "values": {
        "lower": "27/1000",
        "upper": "7/250"
      }
    },
    {
      "check": "power 7: real interval",
      "passed": true,
      "values": {
        "lower": "19/1000",
        "upper": "1/50"
      }
    },
    {
      "check": "power 7: imaginary interval",
      "passed": true,
      "values": {
        "lower": "0",
        "upper": "1/1000"
      }
    },
    {
      "check": "power 8: real interval",
      "passed": true,
      "values": {
        "lower": "7/1000",
        "upper": "1/125"
      }
    },
    {
      "check": "power 8: imaginary interval",
      "passed": true,
      "values": {
        "lower": "-9/1000",
        "upper": "-1/125"
      }
    },
    {
      "check": "tail from 8 < 0.054",
      "passed": true,
      "values": "174859124550883201/3265380859375000000"
    },
    {
      "check": "tail from 9 < 0.031",
      "passed": true,
      "values": "25004854810776297743/816345214843750000000"
    },
    {
      "check": "support point real interval",
      "passed": true
    },
    {
      "check": "midpoint real interval",
      "passed": true
    },
    {
      "check": "vertical deficit forces digits 1,2 to zero and digit 3 <=1",
      "passed": true
    },
    {
      "check": "horizontal bounds after forced digits",
      "passed": true
    },
    {
      "check": "digit-zero points miss disc",
      "passed": true
    },
    {
      "check": "positive-initial-digit points miss disc",
      "passed": true
    },
    {
      "check": "translation and disc radius match",
      "passed": true
    },
    {
      "check": "exact root-ratio resultant identity",
      "passed": true
    },
    {
      "check": "R modulo 2 is (t+1)^12",
      "passed": true
    },
    {
      "check": "nonzero cyclotomic remainder: order 1",
      "passed": true,
      "values": {
        "coefficients_ascending": [
          "342"
        ]
      }
    },
    {
      "check": "nonzero cyclotomic remainder: order 2",
      "passed": true,
      "values": {
        "coefficients_ascending": [
          "-2"
        ]
      }
    },
    {
      "check": "nonzero cyclotomic remainder: order 4",
      "passed": true,
      "values": {
        "coefficients_ascending": [
          "-18"
        ]
      }
    },
    {
      "check": "nonzero cyclotomic remainder: order 8",
      "passed": true,
      "values": {
        "coefficients_ascending": [
          "0",
          "-62",
          "-78",
          "-62"
        ]
      }
    },
    {
      "check": "nonzero cyclotomic remainder: order 16",
      "passed": true,
      "values": {
        "coefficients_ascending": [
          "-36",
          "-8",
          "0",
          "8",
          "36",
          "74",
          "86",
          "74"
        ]
      }
    },
    {
      "check": "next power-of-two cyclotomic degree exceeds 12",
      "passed": true
    },
    {
      "check": "real-core example: square identity",
      "passed": true
    },
    {
      "check": "real-core example: monic, height four",
      "passed": true
    },
    {
      "check": "real-core example: sqrt(5)<1+sqrt(2)<3",
      "passed": true
    }
  ]
}

